An inverse source problem for hyperbolic equations and the Lipschitz-like convergence of the quasi-reversibility method

We propose in this paper a new numerical method to solve an inverse source problem for general hyperbolic equations. This is the problem of reconstructing sources from the lateral Cauchy data of the wave field on the boundary of a domain. In order to achieve the goal, we derive an equation involving a Volterra integral, whose solution directly provides the desired solution of the inverse source problem. Due to the presence of such a Volterra integral, this equation is not in a standard form of partial differential equations. We employ the quasi-reversibility method to find its regularized solution. Using Carleman estimates, we show that the obtained regularized solution converges to the exact solution with the Lipschitz-like convergence rate as the measurement noise tends to 0. This is one of the novelties of this paper since currently, convergence results for the quasi-reversibility method are only valid for purely differential equations. Numerical tests demonstrate a good reconstruction accuracy.

==> Pic/Matlab/draw.m <==
clear all;
close all;
R = 0.5; 
N = 50; 
x01 = -2; epsilon = 0.25;
y0 = 0;
dx = (R - x01)/N;
X = x01:dx:R;

% T = 4;
% Nt = 40; dt = 4/Nt;
% TT = 0:dt:T;
%(x-x0)^2 -  epsilon > t^2; 
%t < sqrt((x - x0)^2 - epsilon)

t = real(sqrt((X - x01).^2 - epsilon));
fig = figure;
plot(X, t,'LineWidth',4, 'Color','black');
axis

hold on
x0 = -0.5;
y0 = 0;
dx = (R - x0)/N;
X = x0:dx:R;
t = 0*X;
plot(X, t, 'LineWidth',4, 'Color','black');

hold on
P1 = abs(x0-x01);
P2 = abs(R - x01);
x0 = -0.5;
y0 = 0; 
y1 = sqrt(P1^2 -epsilon);
dy = (y1 - y0)/N;
Y = y0:dy:y1;
X = x0*ones(size(Y));
plot(X, Y, 'LineWidth',4, 'Color','black');


hold on

theta = y1/2;
X = x0:dx:R;
t = theta + 0*X;
plot(X, t, 'LineWidth',4, 'Color','black');


hold on

y0 = 0; 
y1 = sqrt(P2^2 -epsilon);
dy = (y1 - y0)/N;
Y = y0:dy:y1;
X = R*ones(size(Y));
plot(X, Y, 'LineWidth',4, 'Color','black');




set(gca,'YTickLabel',[]);
set(gca,'XTickLabel',[]);
saveas(fig, 'Q4epsilon','jpg');


==> Pic/Matlab/draw3d.m <==
clear all;
close all;
R = 1; 
N = 150; 
x0 = -2; epsilon = 0.1;
y0 = 0;
dx = (R - x0)/N;
dy = 2*R/N;

T = 4;
Nt = 100; dt = 4/Nt;
[X,Y,TT] = meshgrid(x0:dx:R,-R:dy:R,0:dt:T);
%(x-x0)^2 -  epsilon > t^2; 
%t < sqrt((x - x0)^2 - epsilon)




solid = zeros(N+1,N+1,Nt+1);
solid1 = zeros(N+1,N+1,Nt+1);




I = find(X.^2 + Y.^2 <= (R-2*dx)^2);
solid1(I) = 1;


I = find(TT > 0.8*T);
solid1(I) = 0;
I = find(TT < dt);
solid1(I) = 0;

% figure;
% isosurface(solid1,0.4);


I = find((X - x0).^2 + Y.^2 - TT.^2 < epsilon + 5*dt);
solid1(I) = 0;


% I = find(abs(Y) >= R-dx);
% solid(I) = 0;
fig = figure;
 





[X1,Y1] = meshgrid(x0:dx:R,-R:dy:R);
Z = real(sqrt((X1-x0).^2 + Y1.^2 - epsilon));

surf(X1,Y1,Z,'EdgeColor','none')
hold on
isosurface(X,Y,TT,solid1,0.4);
alpha(0.7);
view([-8 22])
axis off
saveas(fig,'Qepsilon','jpg');




==> Pic/Matlab/drawsolid.m <==
clear all;
close all
R = 1; 
N = 150; dx = 2*R/N;

x0 = 0; y0 = -3;
epsilon = 1;
T = 6;
Nt = 50;
dt = T/Nt;

[X,Y,TT] = meshgrid(-R:dx:R, -R:dx:R, 0:dt:T);
solid = zeros(N+1,N+1,Nt+1);



solid = zeros(N+1, N+1, Nt + 1);
for i = 2:N
    x = -R + (i - 1)*dx;
    for j = 2:N
        y = -R + (j - 1)*dx;
        %if (x^2 + y^2 <= R^2)
            for it = 1:Nt
                t = (it - 1)*dt;
                if (x^2 + y^2 < 1)
                    solid(i,j,it) = 1;

                end
            end
       % end
    end
end

fig = figure;
isosurface(X,Y, TT,solid,0.8);
alpha(.5)

dx = (R - x0)/N;
dy = (R - y0)/N;
[X,Y,TT] = meshgrid(x0:dx:R, y0:dy:R, 0:dt:T);
solid = zeros(N+1,N+1,Nt+1);

for i = 1:N
    x = x0 + (i - 1)*dx;
    for j = 1:N
        y = y0 + (j - 1)*dx;
        %if (x^2 + y^2 <= R^2)
            for it = 1:Nt
                t = (it - 1)*dt;
                if (x^2 + y^2 - t^2 > epsilon)
                    solid(i,j,it) = 2;

                end
            end
        %end
    end
end


hold on
isosurface(X,Y, TT,solid,1.5);



